Fourth Post-Minkowskian Local-in-Time Conservative Dynamics of Binary Systems

We compute the purely local-in-time (scale-free and logarithm-free) part of the conservative dynamics of gravitationally interacting two-body systems at the fourth post-Minkowskian order, and at the thirtiest order in velocity. The gauge-invariant content of this fourth post-Minkowskian local dynamics is given in two ways: (i) its contribution to the on-shell action (for both hyperboliclike and ellipticlike motions); and (ii) its contribution to the Effective One Body Hamiltonian (in energy gauge). Our computation capitalizes on the Tutti Frutti approach [Phys. Rev. Lett. \textbf{123}, no.23, 231104 (2019)], and on recent post-Minkowskian advances [Phys. Rev. Lett. \textbf{128}, no.16, 161103 (2022)], [Phys. Rev. Lett. \textbf{128}, no.16, 161104 (2022)], and [Phys. Rev. Lett. \textbf{132}, no.22, 221401 (2024)].

==> anc/LocalG4Dynamics_ancillary_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16689,        440]
NotebookOptionsPosition[     15375,        411]
NotebookOutlinePosition[     15779,        427]
CellTagsIndexPosition[     15736,        424]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Ancillary", " ", "file", " ", "to", " ", "the", " ", 
     RowBox[{"paper", ":", " ", 
      RowBox[{
      "\"\<Fourth Post-Minkowskian Local-in-Time Conservative  Dynamics of \
Binary Systems,\>\"", " ", "by", " ", "Donato", " ", "Bini"}]}]}], ",", " ", 
    RowBox[{"Thibault", " ", "Damour"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9267328544380074`*^9, 
  3.926732923801428*^9}},ExpressionUUID->"2fd9635a-64af-4d0d-bba9-\
7787bd5fc9ec"],

Cell[CellGroupData[{

Cell["W2resc (Eq. 4.22)", "Section",
 CellChangeTimes->{{3.9267329399507933`*^9, 3.9267329404246206`*^9}, {
  3.9267329718439717`*^9, 
  3.926732978091921*^9}},ExpressionUUID->"0d97284f-5532-47e9-8f88-\
2f10b65dab02"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"W2rescseq2b", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["17", "6"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", "pinf"}], "-", 
     FractionBox[
      RowBox[{"4919", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", 
       SuperscriptBox["pinf", "3"]}], "1680"], "-", 
     FractionBox[
      RowBox[{"36283", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", 
       SuperscriptBox["pinf", "5"]}], "17280"], "+", 
     FractionBox[
      RowBox[{"7144381", " ", 
       SuperscriptBox["nu", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["pinf", "7"]}], "7096320"], "-", 
     FractionBox[
      RowBox[{"72418573", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", 
       SuperscriptBox["pinf", "9"]}], "153753600"], "+", 
     FractionBox[
      RowBox[{"1259235811", " ", 
       SuperscriptBox["nu", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["pinf", "11"]}], "11070259200"], "+", 
     FractionBox[
      RowBox[{"1971149651", " ", 
       SuperscriptBox["nu", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["pinf", "13"]}], "12666931200"], "-", 
     FractionBox[
      RowBox[{"70696880111227", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", 
       SuperscriptBox["pinf", "15"]}], "188460092620800"], "+", 
     FractionBox[
      RowBox[{"1085125617350279", " ", 
       SuperscriptBox["nu", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["pinf", "17"]}], "1922292944732160"], "-", 
     FractionBox[
      RowBox[{"2461760980710763", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", 
       SuperscriptBox["pinf", "19"]}], "3349449827942400"], "+", 
     FractionBox[
      RowBox[{"11586658106418094543", " ", 
       SuperscriptBox["nu", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["pinf", "21"]}], "12969069733792972800"], "-", 
     FractionBox[
      RowBox[{"216662429663169083771", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", 
       SuperscriptBox["pinf", "23"]}], "207505115740687564800"], "+", 
     FractionBox[
      RowBox[{"11636540057399489827871", " ", 
       SuperscriptBox["nu", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["pinf", "25"]}], "9778678579279901491200"], "-", 
     FractionBox[
      RowBox[{"1231409296585844895956779", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["nu", "2"], " ", "\[Pi]"}], ")"}], " ", 
       SuperscriptBox["pinf", "27"]}], "923852300061491645644800"], "+", 
     FractionBox[
      RowBox[{"336216738115283166236999", " ", 
       SuperscriptBox["nu", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["pinf", "29"]}], "228066986300446605312000"], "+", 
     RowBox[{
      RowBox[{"O", "[", "pinf", "]"}], "^", 
      RowBox[{"(", "31", ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9267368177942324`*^9, 3.926736857784813*^9}, 
   3.9267508393429947`*^9},
 CellLabel->
  "In[476]:=",ExpressionUUID->"49d6cdc1-7a64-47e7-bded-a59bd16c6d76"]
}, Open  ]],

Cell[CellGroupData[{

Cell["I3 (Eqs. 5.5 and 5.6)", "Section",
 CellChangeTimes->{{3.926733880669101*^9, 
  3.92673391494585*^9}},ExpressionUUID->"6eb1c3bb-52cd-426f-ab42-\
de933e381b71"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"i3pisquare", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["pinf", "2"]}], "128"], "+", 
        FractionBox[
         RowBox[{"33601", " ", 
          SuperscriptBox["pinf", "4"]}], "24576"], "+", 
        FractionBox[
         RowBox[{"93031", " ", 
          SuperscriptBox["pinf", "6"]}], "49152"], "+", 
        FractionBox[
         RowBox[{"9733841", " ", 
          SuperscriptBox["pinf", "8"]}], "16777216"], "+", 
        FractionBox[
         RowBox[{"303760055", " ", 
          SuperscriptBox["pinf", "10"]}], "805306368"], "-", 
        FractionBox[
         RowBox[{"15380987189", " ", 
          SuperscriptBox["pinf", "12"]}], "51539607552"], "+", 
        FractionBox[
         RowBox[{"16541063287", " ", 
          SuperscriptBox["pinf", "14"]}], "68719476736"], "-", 
        FractionBox[
         RowBox[{"27948129277267", " ", 
          SuperscriptBox["pinf", "16"]}], "140737488355328"], "+", 
        FractionBox[
         RowBox[{"752705766645767", " ", 
          SuperscriptBox["pinf", "18"]}], "4503599627370496"], "-", 
        FractionBox[
         RowBox[{"123692590730776925", " ", 
          SuperscriptBox["pinf", "20"]}], "864691128455135232"], "+", 
        FractionBox[
         RowBox[{"107367805309183991", " ", 
          SuperscriptBox["pinf", "22"]}], "864691128455135232"], "-", 
        FractionBox[
         RowBox[{"193147770737983523995", " ", 
          SuperscriptBox["pinf", "24"]}], "1770887431076116955136"], "+", 
        FractionBox[
         RowBox[{"2742100258254883550063", " ", 
          SuperscriptBox["pinf", "26"]}], "28334198897217871282176"], "-", 
        FractionBox[
         RowBox[{"157075421780003581656641", " ", 
          SuperscriptBox["pinf", "28"]}], "1813388729421943762059264"], "+", 
        FractionBox[
         RowBox[{"566610437031857627233835", " ", 
          SuperscriptBox["pinf", "30"]}], "7253554917687775048237056"], "-", 
        FractionBox[
         RowBox[{"1404532330880150975098811995", " ", 
          SuperscriptBox["pinf", "32"]}], "19807040628566084398385987584"]}], 
       ")"}]}], "+", " ", 
     RowBox[{
      RowBox[{"O", "[", "pinf", "]"}], "^", 
      RowBox[{"(", "34", ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9267339195249057`*^9, 3.926733969942037*^9}, {
   3.9267341252055297`*^9, 3.926734153939375*^9}, 3.926750844356533*^9},
 CellLabel->
  "In[477]:=",ExpressionUUID->"873eb699-4140-42cd-b069-5c5b745d8569"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"i3rem", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "2"]}], "-", 
     FractionBox[
      RowBox[{"557", " ", 
       SuperscriptBox["pinf", "2"]}], "24"], "-", 
     FractionBox[
      RowBox[{"4601", " ", 
       SuperscriptBox["pinf", "4"]}], "144"], "-", 
     FractionBox[
      RowBox[{"3978707", " ", 
       SuperscriptBox["pinf", "6"]}], "201600"], "+", 
     FractionBox[
      RowBox[{"5058313", " ", 
       SuperscriptBox["pinf", "8"]}], "940800"], "-", 
     FractionBox[
      RowBox[{"2080474861", " ", 
       SuperscriptBox["pinf", "10"]}], "223534080"], "+", 
     FractionBox[
      RowBox[{"7525026057359", " ", 
       SuperscriptBox["pinf", "12"]}], "1278614937600"], "-", 
     FractionBox[
      RowBox[{"667875191241", " ", 
       SuperscriptBox["pinf", "14"]}], "205209804800"], "+", 
     FractionBox[
      RowBox[{"1586485996991", " ", 
       SuperscriptBox["pinf", "16"]}], "1677618708480"], "+", 
     FractionBox[
      RowBox[{"5852773642418587207", " ", 
       SuperscriptBox["pinf", "18"]}], "4673094148643880960"], "-", 
     FractionBox[
      RowBox[{"102439214242834126523", " ", 
       SuperscriptBox["pinf", "20"]}], "29596262941411246080"], "+", 
     FractionBox[
      RowBox[{"356424820119856646321", " ", 
       SuperscriptBox["pinf", "22"]}], "61883095241132605440"], "-", 
     FractionBox[
      RowBox[{"10274871541456082531814863", " ", 
       SuperscriptBox["pinf", "24"]}], "1252513847680523934105600"], "+", 
     FractionBox[
      RowBox[{"1357001641252059026788231699", " ", 
       SuperscriptBox["pinf", "26"]}], "125251384768052393410560000"], "-", 
     FractionBox[
      RowBox[{"10091085308176975110532965097", " ", 
       SuperscriptBox["pinf", "28"]}], "737382212581842286018560000"], "+", 
     FractionBox[
      RowBox[{"2367483429515771992293609237895631", " ", 
       SuperscriptBox["pinf", "30"]}], "141066526418837018579809861632000"], 
     "-", 
     FractionBox[
      RowBox[{"1762369308619801501266014975258153741", " ", 
       SuperscriptBox["pinf", "32"]}], "87461246379678951519482114211840000"],
      "+", " ", 
     RowBox[{
      RowBox[{"O", "[", "pinf", "]"}], "^", 
      RowBox[{"(", "34", ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.926734158630991*^9, 3.926734197817418*^9}, 
   3.926750848408784*^9},
 CellLabel->
  "In[478]:=",ExpressionUUID->"c1360448-aaff-4ef0-a1ef-9f98837b04cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["A43 (Eqs. 6.3, 6.4)", "Section",
 CellChangeTimes->{{3.926733096649652*^9, 
  3.9267331496183305`*^9}},ExpressionUUID->"a1456c9c-f9eb-4b4d-acb9-\
7cb6dbbee7be"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A43pisquare", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["41", "32"]}], "-", 
        FractionBox[
         RowBox[{"33601", " ", 
          SuperscriptBox["pinf", "2"]}], "6144"], "-", 
        FractionBox[
         RowBox[{"93031", " ", 
          SuperscriptBox["pinf", "4"]}], "12288"], "-", 
        FractionBox[
         RowBox[{"9733841", " ", 
          SuperscriptBox["pinf", "6"]}], "4194304"], "-", 
        FractionBox[
         RowBox[{"303760055", " ", 
          SuperscriptBox["pinf", "8"]}], "201326592"], "+", 
        FractionBox[
         RowBox[{"15380987189", " ", 
          SuperscriptBox["pinf", "10"]}], "12884901888"], "-", 
        FractionBox[
         RowBox[{"16541063287", " ", 
          SuperscriptBox["pinf", "12"]}], "17179869184"], "+", 
        FractionBox[
         RowBox[{"27948129277267", " ", 
          SuperscriptBox["pinf", "14"]}], "35184372088832"], "-", 
        FractionBox[
         RowBox[{"752705766645767", " ", 
          SuperscriptBox["pinf", "16"]}], "1125899906842624"], "+", 
        FractionBox[
         RowBox[{"123692590730776925", " ", 
          SuperscriptBox["pinf", "18"]}], "216172782113783808"], "-", 
        FractionBox[
         RowBox[{"107367805309183991", " ", 
          SuperscriptBox["pinf", "20"]}], "216172782113783808"], "+", 
        FractionBox[
         RowBox[{"193147770737983523995", " ", 
          SuperscriptBox["pinf", "22"]}], "442721857769029238784"], "-", 
        FractionBox[
         RowBox[{"2742100258254883550063", " ", 
          SuperscriptBox["pinf", "24"]}], "7083549724304467820544"], "+", 
        FractionBox[
         RowBox[{"157075421780003581656641", " ", 
          SuperscriptBox["pinf", "26"]}], "453347182355485940514816"], "-", 
        FractionBox[
         RowBox[{"566610437031857627233835", " ", 
          SuperscriptBox["pinf", "28"]}], "1813388729421943762059264"], "+", 
        FractionBox[
         RowBox[{"1404532330880150975098811995", " ", 
          SuperscriptBox["pinf", "30"]}], "4951760157141521099596496896"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"O", "[", "pinf", "]"}], "^", 
      RowBox[{"(", "32", ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9267335775531836`*^9, 3.9267336336531963`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"8d8a3dad-6737-4bbd-ab8a-f038ab75674d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A43rem", "=", 
    RowBox[{
     FractionBox["767", "6"], "+", 
     FractionBox["10", 
      SuperscriptBox["pinf", "2"]], "+", 
     FractionBox[
      RowBox[{"4033", " ", 
       SuperscriptBox["pinf", "2"]}], "18"], "+", 
     FractionBox[
      RowBox[{"6514457", " ", 
       SuperscriptBox["pinf", "4"]}], "50400"], "-", 
     FractionBox[
      RowBox[{"6859063", " ", 
       SuperscriptBox["pinf", "6"]}], "235200"], "+", 
     FractionBox[
      RowBox[{"2233281361", " ", 
       SuperscriptBox["pinf", "8"]}], "55883520"], "-", 
     FractionBox[
      RowBox[{"7951126982609", " ", 
       SuperscriptBox["pinf", "10"]}], "319653734400"], "+", 
     FractionBox[
      RowBox[{"88416122577", " ", 
       SuperscriptBox["pinf", "12"]}], "6412806400"], "-", 
     FractionBox[
      RowBox[{"1793449303541", " ", 
       SuperscriptBox["pinf", "14"]}], "419404677120"], "-", 
     FractionBox[
      RowBox[{"5454709249034730007", " ", 
       SuperscriptBox["pinf", "16"]}], "1168273537160970240"], "+", 
     FractionBox[
      RowBox[{"100602741876231302573", " ", 
       SuperscriptBox["pinf", "18"]}], "7399065735352811520"], "-", 
     FractionBox[
      RowBox[{"88377833003445193499", " ", 
       SuperscriptBox["pinf", "20"]}], "3867693452570787840"], "+", 
     FractionBox[
      RowBox[{"10228674629587944921234863", " ", 
       SuperscriptBox["pinf", "22"]}], "313128461920130983526400"], "-", 
     FractionBox[
      RowBox[{"1353288120259581811168531699", " ", 
       SuperscriptBox["pinf", "24"]}], "31312846192013098352640000"], "+", 
     FractionBox[
      RowBox[{"1259141982075541949023240559", " ", 
       SuperscriptBox["pinf", "26"]}], "23043194143182571438080000"], "-", 
     FractionBox[
      RowBox[{"2364613958836747116924289119153131", " ", 
       SuperscriptBox["pinf", "28"]}], "35266631604709254644952465408000"], 
     "+", 
     FractionBox[
      RowBox[{"880430137242960727600628224263303433", " ", 
       SuperscriptBox["pinf", "30"]}], "10932655797459868939935264276480000"],
      "+", 
     RowBox[{
      RowBox[{"O", "[", "pinf", "]"}], "^", 
      RowBox[{"(", "32", ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.926733153438757*^9, {3.9267334829447107`*^9, 3.9267335507654734`*^9}, 
   3.926733637722444*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"3caef374-226d-445b-aac7-d0e7b31b4f0e"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.926733869224867*^9},ExpressionUUID->"e8cea873-fa6b-45ca-9e7d-\
acac1ccec190"]
}, Open  ]]
},
WindowSize->{1428., 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bac14c26-2e20-4712-bf89-095c9f3b19ee"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 536, 12, 48, "Input",ExpressionUUID->"2fd9635a-64af-4d0d-bba9-7787bd5fc9ec"],
Cell[CellGroupData[{
Cell[1119, 36, 217, 4, 67, "Section",ExpressionUUID->"0d97284f-5532-47e9-8f88-2f10b65dab02"],
Cell[1339, 42, 3376, 87, 157, "Input",ExpressionUUID->"49d6cdc1-7a64-47e7-bded-a59bd16c6d76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4752, 134, 165, 3, 67, "Section",ExpressionUUID->"6eb1c3bb-52cd-426f-ab42-de933e381b71"],
Cell[4920, 139, 2643, 64, 177, "Input",ExpressionUUID->"873eb699-4140-42cd-b069-5c5b745d8569"],
Cell[7566, 205, 2482, 63, 206, "Input",ExpressionUUID->"c1360448-aaff-4ef0-a1ef-9f98837b04cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10085, 273, 166, 3, 67, "Section",ExpressionUUID->"a1456c9c-f9eb-4b4d-acb9-7cb6dbbee7be"],
Cell[10254, 278, 2513, 61, 177, "Input",ExpressionUUID->"8d8a3dad-6737-4bbd-ab8a-f038ab75674d"],
Cell[12770, 341, 2439, 62, 154, "Input",ExpressionUUID->"3caef374-226d-445b-aac7-d0e7b31b4f0e"],
Cell[15212, 405, 147, 3, 48, "Input",ExpressionUUID->"e8cea873-fa6b-45ca-9e7d-acac1ccec190"]
}, Open  ]]
}
]
*)


